Dynamics of an isosceles problem generated by a perturbation of Euler's collinear solution

This paper presents a study of the isosceles problem resulting by a perturbation of Euler's collinear solution under Newtonian gravitational attraction of three bodies in space. After the Hamiltonian was obtained, a circumference of relative equilibria points was found. The original system was subsequently reduced to another system with two degrees of freedom, periodic in the time, where there is now a single point of equilibrium. Linear and parametric stability were discussed in this simplified model of the three-body problem.

==> mud_var_pi.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     15461,        479]
NotebookOptionsPosition[     14871,        454]
NotebookOutlinePosition[     15219,        469]
CellTagsIndexPosition[     15176,        466]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"H", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], "*", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["v1", "2"], "+", 
       SuperscriptBox["v3", "2"]}], ")"}]}], "+", 
    FractionBox[
     SuperscriptBox["\[Gamma]", "2"], 
     RowBox[{"2", "*", 
      SuperscriptBox["u1", "2"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1", "+", 
       RowBox[{"\[Epsilon]", "*", 
        RowBox[{"Cos", "[", "\[Nu]", "]"}]}]}]], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], "*", "\[Epsilon]", "*", 
        RowBox[{"Cos", "[", "\[Nu]", "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["u1", "2"], "+", 
          SuperscriptBox["u3", "2"]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "\[Kappa]"], "*", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["\[Mu]", 
           RowBox[{"4", "*", 
            RowBox[{"Sqrt", "[", 
             SuperscriptBox["u1", "2"], "]"}]}]], "+", 
          FractionBox["1", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             SuperscriptBox["u1", "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", "\[Mu]"}], "+", "1"}], ")"}], "*", 
              SuperscriptBox["u3", "2"]}]}], "]"}]]}], ")"}]}]}], ")"}]}]}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.9451918692427416`*^9, 3.94519198118023*^9}, {
   3.9451920293538694`*^9, 3.9451922482648444`*^9}, {3.9451948149750876`*^9, 
   3.9451948226914277`*^9}, 3.945194889847373*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Hp", "=", 
  RowBox[{"H", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"u1", "\[Rule]", " ", 
      RowBox[{"x1", "+", "1"}]}], ",", 
     RowBox[{"u3", "\[Rule]", " ", "x2"}], ",", 
     RowBox[{"v1", "\[Rule]", "y1"}], ",", 
     RowBox[{"v3", "\[Rule]", " ", "y2"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.945192257978812*^9, 3.945192348709881*^9}, {
  3.945193158917282*^9, 3.945193160787801*^9}, {3.9451931929317083`*^9, 
  3.9451931947619996`*^9}, {3.9451932308679237`*^9, 3.9451932479905396`*^9}, {
  3.945193636727537*^9, 3.945193647711419*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["y1", "2"], "+", 
     SuperscriptBox["y2", "2"]}], ")"}]}], "+", 
  FractionBox[
   SuperscriptBox["\[Gamma]", "2"], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "x1"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       FractionBox["\[Mu]", 
        RowBox[{"4", " ", 
         SqrtBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x1"}], ")"}], "2"]]}]], "+", 
       FractionBox["1", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x1"}], ")"}], "2"], "+", 
          RowBox[{
           SuperscriptBox["x2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], ")"}]}]}]]]}], "\[Kappa]"]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "x1"}], ")"}], "2"], "+", 
       SuperscriptBox["x2", "2"]}], ")"}], " ", "\[Epsilon]", " ", 
     RowBox[{"Cos", "[", "\[Nu]", "]"}]}]}], 
   RowBox[{"1", "+", 
    RowBox[{"\[Epsilon]", " ", 
     RowBox[{"Cos", "[", "\[Nu]", "]"}]}]}]]}]], "Output",
 CellChangeTimes->{3.9451923529360065`*^9, 3.9451931972849965`*^9, 
  3.9451934218065543`*^9, 3.945193738861001*^9, 3.945194827591113*^9, 
  3.9451948969291725`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Hess", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Hp", ",", 
          RowBox[{"{", 
           RowBox[{"x1", ",", "2"}], "}"}]}], "]"}], ",", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"Hp", ",", 
            RowBox[{"{", 
             RowBox[{"x1", ",", "1"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x2", ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"Hp", ",", 
            RowBox[{"{", 
             RowBox[{"x1", ",", "1"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"y1", ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"Hp", ",", 
            RowBox[{"{", 
             RowBox[{"x1", ",", "1"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"y2", ",", "1"}], "}"}]}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"Hp", ",", 
            RowBox[{"{", 
             RowBox[{"x2", ",", "1"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x1", ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"D", "[", 
         RowBox[{"Hp", ",", 
          RowBox[{"{", 
           RowBox[{"x2", ",", "2"}], "}"}]}], "]"}], ",", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"Hp", ",", 
            RowBox[{"{", 
             RowBox[{"x2", ",", "1"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"y1", ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"Hp", ",", 
            RowBox[{"{", 
             RowBox[{"x2", ",", "1"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"y2", ",", "1"}], "}"}]}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"Hp", ",", 
            RowBox[{"{", 
             RowBox[{"y1", ",", "1"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x1", ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"Hp", ",", 
            RowBox[{"{", 
             RowBox[{"y1", ",", "1"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x2", ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"D", "[", 
         RowBox[{"Hp", ",", 
          RowBox[{"{", 
           RowBox[{"y1", ",", "2"}], "}"}]}], "]"}], ",", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"Hp", ",", 
            RowBox[{"{", 
             RowBox[{"y1", ",", "1"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"y2", ",", "1"}], "}"}]}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"Hp", ",", 
            RowBox[{"{", 
             RowBox[{"y2", ",", "1"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x1", ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"Hp", ",", 
            RowBox[{"{", 
             RowBox[{"y2", ",", "1"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x2", ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"Hp", ",", 
            RowBox[{"{", 
             RowBox[{"y2", ",", "1"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"y1", ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"D", "[", 
         RowBox[{"Hp", ",", 
          RowBox[{"{", 
           RowBox[{"y2", ",", "2"}], "}"}]}], "]"}]}], "}"}]}], "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Gamma]", "\[Rule]", "1"}], ",", 
      RowBox[{"x1", "\[Rule]", "0"}], ",", 
      RowBox[{"x2", "\[Rule]", "0"}], ",", 
      RowBox[{"y1", "\[Rule]", " ", "0"}], ",", 
      RowBox[{"y2", "\[Rule]", "0"}]}], "}"}]}], "//", 
   "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.9451931689509764`*^9, 3.9451932177746572`*^9}, {
  3.9451932591257277`*^9, 3.9451934913754573`*^9}, {3.945193751363639*^9, 
  3.945193754478485*^9}, {3.9451946927025995`*^9, 3.945194694081092*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"3", "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", "+", 
            FractionBox["\[Mu]", "2"]}], "\[Kappa]"]}], "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"Cos", "[", "\[Nu]", "]"}]}]}], 
        RowBox[{"1", "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"Cos", "[", "\[Nu]", "]"}]}]}]]}], "0", "0", "0"},
     {"0", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "\[Mu]"}]}], "\[Kappa]"]}], "+", 
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"Cos", "[", "\[Nu]", "]"}]}]}], 
       RowBox[{"1", "+", 
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"Cos", "[", "\[Nu]", "]"}]}]}]], "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9451934420813155`*^9, 3.9451934935384865`*^9}, {
   3.9451937418853626`*^9, 3.945193756473176*^9}, 3.945194706515289*^9, 
   3.9451948319415874`*^9, 3.945194899776809*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], "*", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2", ",", "y1", ",", "y2"}], "}"}], ".", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"3", "+", 
          FractionBox[
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"2", "+", 
               FractionBox["\[Mu]", "2"]}], "\[Kappa]"]}], "+", 
            RowBox[{"\[Epsilon]", " ", 
             RowBox[{"Cos", "[", "\[Nu]", "]"}]}]}], 
           RowBox[{"1", "+", 
            RowBox[{"\[Epsilon]", " ", 
             RowBox[{"Cos", "[", "\[Nu]", "]"}]}]}]]}], "0", "0", "0"},
        {"0", 
         FractionBox[
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"2", " ", "\[Mu]"}]}], "\[Kappa]"]}], "+", 
           RowBox[{"\[Epsilon]", " ", 
            RowBox[{"Cos", "[", "\[Nu]", "]"}]}]}], 
          RowBox[{"1", "+", 
           RowBox[{"\[Epsilon]", " ", 
            RowBox[{"Cos", "[", "\[Nu]", "]"}]}]}]], "0", "0"},
        {"0", "0", "1", "0"},
        {"0", "0", "0", "1"}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], ".", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2", ",", "y1", ",", "y2"}], "}"}]}]}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.945193498639864*^9, 3.945193587352455*^9}, 
   3.945193768554829*^9, {3.9451947153260603`*^9, 3.945194779835721*^9}, 
   3.9451948396522803`*^9, {3.9451949070986905`*^9, 3.945194939235224*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["x1", "2"]}], "2"], "+", 
  FractionBox[
   SuperscriptBox["y1", "2"], "2"], "+", 
  FractionBox[
   SuperscriptBox["y2", "2"], "2"], "-", 
  FractionBox[
   SuperscriptBox["x1", "2"], 
   RowBox[{"\[Kappa]", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"Cos", "[", "\[Nu]", "]"}]}]}], ")"}]}]], "+", 
  FractionBox[
   SuperscriptBox["x2", "2"], 
   RowBox[{"2", " ", "\[Kappa]", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"Cos", "[", "\[Nu]", "]"}]}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["x1", "2"], " ", "\[Mu]"}], 
   RowBox[{"4", " ", "\[Kappa]", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"Cos", "[", "\[Nu]", "]"}]}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["x2", "2"], " ", "\[Mu]"}], 
   RowBox[{"\[Kappa]", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"Cos", "[", "\[Nu]", "]"}]}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["x1", "2"], " ", "\[Epsilon]", " ", 
    RowBox[{"Cos", "[", "\[Nu]", "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"Cos", "[", "\[Nu]", "]"}]}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["x2", "2"], " ", "\[Epsilon]", " ", 
    RowBox[{"Cos", "[", "\[Nu]", "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"Cos", "[", "\[Nu]", "]"}]}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.945193576599193*^9, 3.945193588702302*^9}, {
   3.9451937448853345`*^9, 3.945193770719861*^9}, {3.9451947178783817`*^9, 
   3.9451947813474655`*^9}, 3.945194841818329*^9, 3.9451949093645353`*^9, 
   3.945194941211691*^9}]
}, Open  ]]
},
WindowSize->{1536, 781},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1614, 48, 72, "Input"],
Cell[CellGroupData[{
Cell[2197, 72, 588, 13, 30, "Input"],
Cell[2788, 87, 1554, 50, 75, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4379, 142, 4753, 139, 158, "Input"],
Cell[9135, 283, 1646, 46, 138, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10818, 334, 2056, 55, 146, "Input"],
Cell[12877, 391, 1978, 60, 51, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


